Entropy-Regularized Reinforcement Learning for Linear-Quadratic Stackelberg Differential Games in Regime-Switching Diffusion Models

Stackelberg differential games (SDGs) provide a powerful framework for hierarchical decision-making in stochastic and continuous-time environments, yet their solution remains computationally challenging due to the complexity of traditional dynamic programming and Hamilton-Jacobi-Bellman-Isaacs (HJBI) methods, especially in high-dimensional systems. This paper proposes an entropy-regularized reinforcement learning (ERRL) approach for linear-quadratic SDGs (LQ-SDGs) within a continuous-time diffusion framework governed by Markovian regime switching. The key innovation lies in deriving exploratory weakly-coupled HJBI equations with entropy regularization, which promotes stochastic policies that actively avoid suboptimal equilibria -- a limitation of classical SDG methods. Neural networks are integrated to approximate regime-dependent value functions and solve high-dimensional partial differential equations (PDEs) efficiently, while a novel sampling technique enhances computational tractability. Numerical results demonstrate the effectiveness of the framework compared to conventional approaches, particularly in escaping suboptimal traps through exploratory policies. The study highlights the critical role of entropy regularization and neural network approximations in achieving robust solutions for hierarchical decision-making problems under abrupt environmental shifts.

==> 10.29_1_copy_2.py <==
import numpy as np
import scipy.stats as stats
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches  # 用于创建图例的代理艺术家
matplotlib.use('TkAgg')  # 使用 TkAgg 后端进行图像显示

# 设置随机种子以保证结果可重复
np.random.seed(520)

# ================= 系统参数 (2个机制) =================
# 机制 1 的参数
A_1 = np.array([[0, 1], [0, -1]])
B1_1 = np.array([[0.3], [0.8]])
B2_1 = np.array([[0.8], [0.2]])
C_1 = np.array([[1, 0], [0, -1]])
D1_1 = np.array([[0.3], [0.8]])
D2_1 = np.array([[-0.8], [0.2]])

# 机制 2 的参数 (增加一些变化)
A_2 = np.array([[0, 0.8], [0, -1.2]])
B1_2 = np.array([[0.4], [0.7]])
B2_2 = np.array([[0.6], [0.3]])
C_2 = np.array([[0.8, 0], [0, -0.8]])
D1_2 = np.array([[0.4], [0.6]])
D2_2 = np.array([[-0.6], [0.4]])

# 打包成列表方便索引索引 A[i], B1[i] 等
A = [A_1, A_2]
B1 = [B1_1, B1_2]
B2 = [B2_1, B2_2]
C = [C_1, C_2]
D1 = [D1_1, D1_2]
D2 = [D2_1, D2_2]

# 马尔可夫链转移速率矩阵 Gamma (2x2)
Gamma = np.array([[-0.5, 0.5], 
                  [0.4, -0.4]])
num_regimes = 2

# ================= 性能指标参数 =================
Q1 = [np.array([[0.1, 0], [0, 0.1]]), np.array([[0.2, 0], [0, 0.2]])]
Q2 = [np.array([[0.5, 0], [0, 0.5]]), np.array([[0.4, 0], [0, 0.4]])]
R1 = [5.0, 6.0]
R2 = [8.0, 7.0]
theta1 = [0.4, 0.3]
theta2 = [0.1, 0.2]
rho1, rho2 = 3.0, 3.0

# 定义不同的lambda组合
lambda_combinations = [
    (1, 1),  # 较低的信息代价
    (4, 4),  # 原始设置
    (6, 6),  # 较高的信息代价
]

# 辅助函数定义
def phi(x):
    return np.array([x[0] ** 2, x[0] * x[1], x[1] ** 2, 1])

def compute_grad_phi(x):
    return np.array([
        [2 * x[0], 0],
        [x[1], x[0]],
        [0, 2 * x[1]],
        [0, 0]
    ])

def compute_hessian_phi():
    return [
        np.array([[2, 0], [0, 0]]),
        np.array([[0, 1], [1, 0]]),
        np.array([[0, 0], [0, 2]]),
        np.array([[0, 0], [0, 0]])
    ]

hessians = compute_hessian_phi()

def compute_dVdx(W, x):
    grad_phi = compute_grad_phi(x)
    return W.T @ grad_phi

def compute_d2Vdx2(W):
    return sum(W[i] * hessians[i] for i in range(4))

# 存储每种lambda组合的结果
results = {}

# 对每种lambda组合运行算法
for lambda1, lambda2 in lambda_combinations:
    print(f"\n=======================================================")
    print(f"正在运行 lambda1={lambda1}, lambda2={lambda2} 的情况...")
    
    # 初始化参数
    W1 = [np.array([1.0, 1.0, 1.0, 1.0]), np.array([1.0, 1.0, 1.0, 1.0])]
    W2 = [np.array([1.0, 1.0, 1.0, 1.0]), np.array([1.0, 1.0, 1.0, 1.0])]
    M = 50  # 数据点数量
    alpha = np.zeros((num_regimes, M))
    gamma = np.zeros((num_regimes, M))
    Sigma_pi = np.array([lambda1 / (2 * R1[0]), lambda1 / (2 * R1[1])])
    Sigma_gamma = np.array([lambda2 / (2 * R2[0]), lambda2 / (2 * R2[1])])
    epsilon = 1e-3

    # 生成探测噪声的频率参数
    w1_freqs = np.random.uniform(-100, 100, size=100)
    w2_freqs = np.random.uniform(-100, 100, size=100)

    # 生成初始数据点
    dt = 0.01
    X = []
    x = np.array([3.0, 3.0])  # 初始状态
    current_regime = 0        # 初始机制设定为 0 (对应机制 1)

    for i in range(M):
        t = i * dt
        # 计算探测噪声
        e1 = 0.01 * np.sum([np.sin(w * t) * np.exp(-0.05 * t) for w in w1_freqs])
        e2 = 0.01 * np.sum([np.sin(w * t) * np.exp(-0.05 * t) for w in w2_freqs])

        # 生成控制输入
        u1 = np.random.normal(alpha[current_regime, i] + e1, np.sqrt(Sigma_pi[current_regime]))
        u2 = np.random.normal(gamma[current_regime, i] + e2, np.sqrt(Sigma_gamma[current_regime]))

        # 计算状态增量
        deterministic = (A[current_regime] @ x.reshape(-1, 1) + B1[current_regime] * u1 + B2[current_regime] * u2) * dt
        noise_C = C[current_regime] @ x.reshape(-1, 1) * np.sqrt(dt) * np.random.normal()
        noise_D1 = D1[current_regime] * u1 * np.sqrt(dt) * np.random.normal()
        noise_D2 = D2[current_regime] * u2 * np.sqrt(dt) * np.random.normal()

        dx = deterministic.flatten() + noise_C.flatten() + noise_D1.flatten() + noise_D2.flatten()
        x += dx
        X.append(x.copy())
        
        # 马尔可夫链状态跳跃模拟
        if current_regime == 0 and np.random.rand() < Gamma[0, 1] * dt:
            current_regime = 1
        elif current_regime == 1 and np.random.rand() < Gamma[1, 0] * dt:
            current_regime = 0

    X = np.array(X)

    # 主循环
    converged = False
    s = 0
    max_iterations = 100
    
    # 添加各个机制下的价值函数历史记录
    V1_history_reg1, V1_history_reg2 = [], []
    V2_history_reg1, V2_history_reg2 = [], []
    
    while not converged and s < max_iterations:
        W1_new = [np.zeros(4), np.zeros(4)]
        W2_new = [np.zeros(4), np.zeros(4)]
        alpha_new = np.zeros((num_regimes, M))
        gamma_new = np.zeros((num_regimes, M))
        Sigma_pi_new = np.zeros(num_regimes)
        Sigma_gamma_new = np.zeros(num_regimes)

        for i_reg in range(num_regimes):
            LAM2_s = np.zeros(M)
            
            # 提取当前机制的参数
            Ai, B1i, B2i, Ci, D1i, D2i = A[i_reg], B1[i_reg], B2[i_reg], C[i_reg], D1[i_reg], D2[i_reg]
            Q1i, Q2i, R1i, R2i = Q1[i_reg], Q2[i_reg], R1[i_reg], R2[i_reg]
            th1, th2 = theta1[i_reg], theta2[i_reg]

            # ================== 领导者更新 ==================
            d2V2_dx2 = compute_d2Vdx2(W2[i_reg])
            matrix_term = (2 * R2i + D2i.T @ d2V2_dx2 @ D2i).item()

            LAM1_s = -(2 * th2 * R2i + D2i.T @ d2V2_dx2 @ D1i).item() / matrix_term

            for j, x_val in enumerate(X):
                dV2_dx = compute_dVdx(W2[i_reg], x_val).reshape(-1, 1)
                term = (D2i.T @ d2V2_dx2 @ Ci @ x_val.reshape(-1, 1) + B2i.T @ dV2_dx).item()
                LAM2_s[j] = -term / matrix_term

            xi1 = np.array([phi(x) for x in X]).T
            H1_list = []

            for idx, x_val in enumerate(X):
                x_m = x_val.reshape(-1, 1)
                alpha_this = alpha[i_reg, idx]
                gamma_this = gamma[i_reg, idx]
                term1 = (x_m.T @ Q1i @ x_m).item()
                term2 = R1i * (alpha_this + th1 * gamma_this) ** 2 + R1i * Sigma_pi[i_reg] + (th1 ** 2) * R1i * Sigma_gamma[i_reg]
                term3 = -lambda1 / 2 * (np.log(2 * np.pi * np.e) + np.log(Sigma_pi[i_reg]))

                dV1_dx = compute_dVdx(W1[i_reg], x_val.flatten()).reshape(-1, 1)
                term4 = (dV1_dx.T @ (Ai @ x_m + B1i * alpha_this + B2i * gamma_this)).item()

                d2V1_dx2 = compute_d2Vdx2(W1[i_reg])
                term5 = 0.5 * (x_m.T @ Ci.T @ d2V1_dx2 @ Ci @ x_m).item()
                term6 = 0.5 * (D1i.T @ d2V1_dx2 @ D1i).item() * (alpha_this ** 2 + Sigma_pi[i_reg])
                term7 = 0.5 * (D2i.T @ d2V1_dx2 @ D2i).item() * (gamma_this ** 2 + Sigma_gamma[i_reg])
                term8 = (x_m.T @ Ci.T @ d2V1_dx2 @ D1i).item() * alpha_this
                term9 = (x_m.T @ Ci.T @ d2V1_dx2 @ D2i).item() * gamma_this
                term10 = alpha_this * (D1i.T @ d2V1_dx2 @ D2i).item() * gamma_this
                
                # 机制转换跳跃项
                jump_term1 = sum(Gamma[i_reg, j_reg] * (W1[j_reg].T @ phi(x_val.flatten())) for j_reg in range(num_regimes))

                H1 = term1 + term2 + term3 + term4 + term5 + term6 + term7 + term8 + term9 + term10 + jump_term1
                H1_list.append(H1)

            chi1 = np.array(H1_list) / rho1
            W1_new[i_reg] = np.linalg.pinv(xi1 @ xi1.T) @ xi1 @ chi1

            d2V1_new_dx2 = compute_d2Vdx2(W1_new[i_reg])
            Sigma_pi_new[i_reg] = lambda1 / (2 * R1i + (D1i.T @ d2V1_new_dx2 @ D1i).item())

            for j, x_val in enumerate(X):
                x_m = x_val.reshape(-1, 1)
                dV1_dx = compute_dVdx(W1_new[i_reg], x_val).reshape(-1, 1)

                denominator1 = (2 * R1i + (D1i.T @ d2V1_new_dx2 @ D1i).item() + (D1i.T @ d2V1_new_dx2 @ D2i).item() * LAM1_s + LAM1_s * (D2i.T @ d2V1_new_dx2 @ D2i).item() * LAM1_s + 2 * th1 ** 2 * LAM1_s * R1i * LAM1_s + 4 * th1 * R1i * LAM1_s + (D2i.T @ d2V1_new_dx2 @ D1i).item() * LAM1_s)

                numerator = ((B1i.T @ dV1_dx).item() +
                             LAM1_s * (B2i.T @ dV1_dx).item() +
                             (D1i.T @ d2V1_new_dx2 @ Ci @ x_m).item() +
                             LAM1_s * (D2i.T @ d2V1_new_dx2 @ Ci @ x_m).item() +
                             ((D2i.T @ d2V1_new_dx2 @ D2i).item() * LAM1_s + 2 * th1 * R1i +
                              2 * th1 ** 2 * R1i * LAM1_s + (D1i.T @ d2V1_new_dx2 @ D2i).item()) * LAM2_s[j])

                alpha_new[i_reg, j] = -numerator / denominator1

            # ================== 追随者更新 ==================
            xi2 = np.array([phi(x) for x in X]).T
            H2_list = []

            for idx, x_val in enumerate(X):
                x_m = x_val.reshape(-1, 1)
                alpha_this = alpha_new[i_reg, idx]
                gamma_this = gamma[i_reg, idx]
                term1 = (x_m.T @ Q2i @ x_m).item()
                term2 = R2i * (gamma_this + th2 * alpha_this) ** 2 + R2i * Sigma_gamma[i_reg] + (th2 ** 2) * R2i * Sigma_pi_new[i_reg]
                term3 = -lambda2 / 2 * (np.log(2 * np.pi * np.e) + np.log(Sigma_gamma[i_reg]))

                dV2_dx = compute_dVdx(W2[i_reg], x_val.flatten()).reshape(-1, 1)
                term4 = (dV2_dx.T @ (Ai @ x_m + B1i * alpha_this + B2i * gamma_this)).item()

                d2V2_dx2 = compute_d2Vdx2(W2[i_reg])
                term5 = 0.5 * (x_m.T @ Ci.T @ d2V2_dx2 @ Ci @ x_m).item()
                term6 = 0.5 * (D1i.T @ d2V2_dx2 @ D1i).item() * (alpha_this ** 2 + Sigma_pi_new[i_reg])
                term7 = 0.5 * (D2i.T @ d2V2_dx2 @ D2i).item() * (gamma_this ** 2 + Sigma_gamma[i_reg])
                term8 = (x_m.T @ Ci.T @ d2V2_dx2 @ D1i).item() * alpha_this
                term9 = (x_m.T @ Ci.T @ d2V2_dx2 @ D2i).item() * gamma_this
                term10 = alpha_this * (D1i.T @ d2V2_dx2 @ D2i).item() * gamma_this
                
                # 机制转换跳跃项
                jump_term2 = sum(Gamma[i_reg, j_reg] * (W2[j_reg].T @ phi(x_val.flatten())) for j_reg in range(num_regimes))

                H2 = term1 + term2 + term3 + term4 + term5 + term6 + term7 + term8 + term9 + term10 + jump_term2
                H2_list.append(H2)

            chi2 = np.array(H2_list) / rho2
            W2_new[i_reg] = np.linalg.pinv(xi2 @ xi2.T) @ xi2 @ chi2

            d2V2_new_dx2 = compute_d2Vdx2(W2_new[i_reg])
            Sigma_gamma_new[i_reg] = lambda2 / (2 * R2i + (D2i.T @ d2V2_new_dx2 @ D2i).item())

            denominator4 = -(2 * R2i + (D2i.T @ d2V2_new_dx2 @ D2i).item())
            denominator5 = (2 * th2 * R2i + (D2i.T @ d2V2_new_dx2 @ D1i).item())

            for j, x_val in enumerate(X):
                x_m = x_val.reshape(-1, 1)
                dV2_dx_m = compute_dVdx(W2_new[i_reg], x_val).reshape(-1, 1)
                denominator6 = ((D2i.T @ d2V2_new_dx2 @ Ci @ x_m).item() + (B2i.T @ dV2_dx_m).item())
                gamma_new[i_reg, j] = denominator5 * alpha_new[i_reg, j] / denominator4 + denominator6 / denominator4

        # 记录当前迭代的价值函数值（使用初始状态）
        x0 = np.array([3.0, 3.0])
        V1_history_reg1.append(W1_new[0] @ phi(x0))
        V2_history_reg1.append(W2_new[0] @ phi(x0))
        V1_history_reg2.append(W1_new[1] @ phi(x0))
        V2_history_reg2.append(W2_new[1] @ phi(x0))

        # 检查收敛 (取双机制中误差最大的部分进行检查)
        V1_diff = max(np.linalg.norm(W1_new[0] - W1[0]), np.linalg.norm(W1_new[1] - W1[1]))
        V2_diff = max(np.linalg.norm(W2_new[0] - W2[0]), np.linalg.norm(W2_new[1] - W2[1]))

        if V1_diff < epsilon and V2_diff < epsilon:
            converged = True
        else:
            W1 = [W.copy() for W in W1_new]
            W2 = [W.copy() for W in W2_new]
            alpha = alpha_new.copy()
            gamma = gamma_new.copy()
            Sigma_pi = Sigma_pi_new.copy()
            Sigma_gamma = Sigma_gamma_new.copy()
            s += 1

    # 保存收敛后的权重
    results[(lambda1, lambda2)] = {
        'alpha_reg1': alpha[0, 5], 'alpha_reg2': alpha[1, 5],
        'gamma_reg1': gamma[0, 5], 'gamma_reg2': gamma[1, 5],
        'Sigma_pi': Sigma_pi.copy(),
        'Sigma_gamma': Sigma_gamma.copy(),
        'W1_final': [W.copy() for W in W1_new],
        'W2_final': [W.copy() for W in W2_new],
        'iterations': s,
        'V1_history_reg1': V1_history_reg1, 'V2_history_reg1': V2_history_reg1,
        'V1_history_reg2': V1_history_reg2, 'V2_history_reg2': V2_history_reg2
    }
    
    print(f"迭代次数: {s}")

print("\n所有lambda组合运行完成！开始绘制图像...")

# ========================= 1.绘制不同lambda组合的最终策略正态分布 ================================
x_axis = np.linspace(-2, 2, 1000)
colors_leader = ['#d11149', '#f17105', '#e6c229']
colors_follower = ['#000000', '#666666', '#b3b3b3']
line_styles = ['-', '--', '-.']

fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(14, 5))
for idx, (lambda_pair, result) in enumerate(results.items()):
    lambda1, lambda2 = lambda_pair
    pdf_L_reg1 = stats.norm.pdf(x_axis, result['alpha_reg1'], np.sqrt(result['Sigma_pi'][0]))
    pdf_F_reg1 = stats.norm.pdf(x_axis, result['gamma_reg1'], np.sqrt(result['Sigma_gamma'][0]))
    pdf_L_reg2 = stats.norm.pdf(x_axis, result['alpha_reg2'], np.sqrt(result['Sigma_pi'][1]))
    pdf_F_reg2 = stats.norm.pdf(x_axis, result['gamma_reg2'], np.sqrt(result['Sigma_gamma'][1]))
    
    ax1.plot(x_axis, pdf_L_reg1, label=f'Leader $\pi^*$ ($\lambda_1$={lambda1})', color=colors_leader[idx], linestyle=line_styles[0], linewidth=2.5)
    ax1.plot(x_axis, pdf_F_reg1, label=f'Follower $\gamma^*$ ($\lambda_2$={lambda2})', color=colors_follower[idx], linestyle=line_styles[1], linewidth=2.5)
    ax2.plot(x_axis, pdf_L_reg2, label=f'Leader $\pi^*$ ($\lambda_1$={lambda1})', color=colors_leader[idx], linestyle=line_styles[0], linewidth=2.5)
    ax2.plot(x_axis, pdf_F_reg2, label=f'Follower $\gamma^*$ ($\lambda_2$={lambda2})', color=colors_follower[idx], linestyle=line_styles[1], linewidth=2.5)

ax1.set_title('Equilibrium Policies (Regime 1)', fontsize=15)
ax1.set_xlabel('Control Input', fontsize=12)
ax1.set_ylabel('Probability Density', fontsize=12)
ax1.legend(fontsize=11)
ax1.grid(True, alpha=0.3)

ax2.set_title('Equilibrium Policies (Regime 2)', fontsize=15)
ax2.set_xlabel('Control Input', fontsize=12)
ax2.legend(fontsize=11)
ax2.grid(True, alpha=0.3)
plt.tight_layout()
plt.show()

# ========================= 2.绘制不同lambda组合的价值函数收敛过程 ================================
fig, axs = plt.subplots(2, 2, figsize=(14, 10))
for idx, (lambda_pair, result) in enumerate(results.items()):
    lambda1, lambda2 = lambda_pair
    v1_reg1, v1_reg2 = result['V1_history_reg1'], result['V1_history_reg2']
    v2_reg1, v2_reg2 = result['V2_history_reg1'], result['V2_history_reg2']
    iterations = range(len(v1_reg1))
    label_str = f'$\lambda_1$={lambda1}, $\lambda_2$={lambda2}'
    
    axs[0, 0].plot(iterations, v1_reg1, color=colors_leader[idx], marker='*', linewidth=2, label=label_str)
    axs[0, 1].plot(iterations, v1_reg2, color=colors_leader[idx], marker='^', linestyle='--', linewidth=2, label=label_str)
    axs[1, 0].plot(iterations, v2_reg1, color=colors_follower[idx], marker='o', linewidth=2, label=label_str)
    axs[1, 1].plot(iterations, v2_reg2, color=colors_follower[idx], marker='s', linestyle='--', linewidth=2, label=label_str)

titles = [
    ['Leader Value Function $V_1$ (Regime 1)', 'Leader Value Function $V_1$ (Regime 2)'],
    ['Follower Value Function $V_2$ (Regime 1)', 'Follower Value Function $V_2$ (Regime 2)']
]
for i in range(2):
    for j in range(2):
        axs[i, j].set_title(titles[i][j], fontsize=15)
        axs[i, j].set_xlabel('Iteration', fontsize=15)
        axs[i, j].set_ylabel('Value Function', fontsize=15)
        axs[i, j].legend(fontsize=14)
        axs[i, j].grid(True, alpha=0.3)
plt.tight_layout()
plt.show()

# 为了后面的 3D 图形计算网格点
x1_vals = np.linspace(-5, 5, 50)
x2_vals = np.linspace(-5, 5, 50)
X1, X2 = np.meshgrid(x1_vals, x2_vals)

# ========================= 3.绘制状态空间 x 下的值函数 3D 图像 (分别画) ============================
target_lambda = (4, 4)
if target_lambda in results:
    W1_final = results[target_lambda]['W1_final']
    W2_final = results[target_lambda]['W2_final']
    
    V1_surf_reg1 = np.zeros_like(X1)
    V2_surf_reg1 = np.zeros_like(X1)
    V1_surf_reg2 = np.zeros_like(X1)
    V2_surf_reg2 = np.zeros_like(X1)
    
    for i in range(X1.shape[0]):
        for j in range(X1.shape[1]):
            x_vec = np.array([X1[i, j], X2[i, j]])
            phi_x = phi(x_vec)
            
            V1_surf_reg1[i, j] = W1_final[0] @ phi_x
            V2_surf_reg1[i, j] = W2_final[0] @ phi_x
            V1_surf_reg2[i, j] = W1_final[1] @ phi_x
            V2_surf_reg2[i, j] = W2_final[1] @ phi_x

    fig_3d = plt.figure(figsize=(16, 12))
    ax1_3d = fig_3d.add_subplot(221, projection='3d')
    surf1 = ax1_3d.plot_surface(X1, X2, V1_surf_reg1, cmap='viridis', edgecolor='none', alpha=0.9)
    ax1_3d.set_title(f'Leader Value $V_1(x)$ - Regime 1\n($\lambda={target_lambda}$)', fontsize=14)
    fig_3d.colorbar(surf1, ax=ax1_3d, shrink=0.5, aspect=10)
    
    ax2_3d = fig_3d.add_subplot(222, projection='3d')
    surf2 = ax2_3d.plot_surface(X1, X2, V2_surf_reg1, cmap='plasma', edgecolor='none', alpha=0.9)
    ax2_3d.set_title(f'Follower Value $V_2(x)$ - Regime 1\n($\lambda={target_lambda}$)', fontsize=14)
    fig_3d.colorbar(surf2, ax=ax2_3d, shrink=0.5, aspect=10)
    
    ax3_3d = fig_3d.add_subplot(223, projection='3d')
    surf3 = ax3_3d.plot_surface(X1, X2, V1_surf_reg2, cmap='viridis', edgecolor='none', alpha=0.9)
    ax3_3d.set_title(f'Leader Value $V_1(x)$ - Regime 2\n($\lambda={target_lambda}$)', fontsize=14)
    fig_3d.colorbar(surf3, ax=ax3_3d, shrink=0.5, aspect=10)
    
    ax4_3d = fig_3d.add_subplot(224, projection='3d')
    surf4 = ax4_3d.plot_surface(X1, X2, V2_surf_reg2, cmap='plasma', edgecolor='none', alpha=0.9)
    ax4_3d.set_title(f'Follower Value $V_2(x)$ - Regime 2\n($\lambda={target_lambda}$)', fontsize=14)
    fig_3d.colorbar(surf4, ax=ax4_3d, shrink=0.5, aspect=10)
    plt.tight_layout()
    plt.show()

# ========================= 4.同一玩家的不同机制状态-值函数合在同一张图中 ============================
print("\n正在绘制同一玩家机制对比的 3D 图像...")
fig_combined = plt.figure(figsize=(16, 7))

proxy_r1 = mpatches.Patch(color=plt.cm.Blues(0.5), label='Regime 1')
proxy_r2 = mpatches.Patch(color=plt.cm.Oranges(0.5), label='Regime 2')

ax_leader_comb = fig_combined.add_subplot(121, projection='3d')
ax_leader_comb.plot_surface(X1, X2, V1_surf_reg1, cmap='Blues', edgecolor='none', alpha=0.7)
ax_leader_comb.plot_surface(X1, X2, V1_surf_reg2, cmap='Oranges', edgecolor='none', alpha=0.7)
ax_leader_comb.set_title(f'Leader Value $V_1(x)$ Combined\nRegime 1 vs Regime 2 ($\lambda={target_lambda}$)', fontsize=15)
ax_leader_comb.set_xlabel('$x_1$', fontsize=12)
ax_leader_comb.set_ylabel('$x_2$', fontsize=12)
ax_leader_comb.set_zlabel('$V_1$', fontsize=12)
ax_leader_comb.legend(handles=[proxy_r1, proxy_r2], loc='upper left', fontsize=12)

ax_follower_comb = fig_combined.add_subplot(122, projection='3d')
ax_follower_comb.plot_surface(X1, X2, V2_surf_reg1, cmap='Blues', edgecolor='none', alpha=0.7)
ax_follower_comb.plot_surface(X1, X2, V2_surf_reg2, cmap='Oranges', edgecolor='none', alpha=0.7)
ax_follower_comb.set_title(f'Follower Value $V_2(x)$ Combined\nRegime 1 vs Regime 2 ($\lambda={target_lambda}$)', fontsize=15)
ax_follower_comb.set_xlabel('$x_1$', fontsize=12)
ax_follower_comb.set_ylabel('$x_2$', fontsize=12)
ax_follower_comb.set_zlabel('$V_2$', fontsize=12)
ax_follower_comb.legend(handles=[proxy_r1, proxy_r2], loc='upper left', fontsize=12)

plt.tight_layout()
plt.show()

# ========================= 5.【新增】同一机制下不同 lambda 的状态-值函数对比 ============================
print("\n正在绘制同一机制下不同 lambda 的 3D 图像...")
fig_lambda = plt.figure(figsize=(16, 12))

ax1_lam = fig_lambda.add_subplot(221, projection='3d') # Leader, Regime 1
ax2_lam = fig_lambda.add_subplot(222, projection='3d') # Follower, Regime 1
ax3_lam = fig_lambda.add_subplot(223, projection='3d') # Leader, Regime 2
ax4_lam = fig_lambda.add_subplot(224, projection='3d') # Follower, Regime 2

# 为不同的 lambda 分配不同的颜色映射：蓝、橙、绿
cmaps = ['Blues', 'Oranges', 'Greens']
proxy_patches_lam = []

for idx, (lam_pair, res) in enumerate(results.items()):
    W1_f = res['W1_final']
    W2_f = res['W2_final']
    
    # 初始化不同组合下的平面
    V1_lam_r1 = np.zeros_like(X1)
    V2_lam_r1 = np.zeros_like(X1)
    V1_lam_r2 = np.zeros_like(X1)
    V2_lam_r2 = np.zeros_like(X1)
    
    # 重新计算 Z 值
    for i in range(X1.shape[0]):
        for j in range(X1.shape[1]):
            x_vec = np.array([X1[i, j], X2[i, j]])
            phi_x = phi(x_vec)
            
            V1_lam_r1[i, j] = W1_f[0] @ phi_x
            V2_lam_r1[i, j] = W2_f[0] @ phi_x
            V1_lam_r2[i, j] = W1_f[1] @ phi_x
            V2_lam_r2[i, j] = W2_f[1] @ phi_x
            
    current_cmap = cmaps[idx % len(cmaps)]
    # 设置透明度让多个曲面都能看清楚
    a_val = 0.6
    
    ax1_lam.plot_surface(X1, X2, V1_lam_r1, cmap=current_cmap, edgecolor='none', alpha=a_val)
    ax2_lam.plot_surface(X1, X2, V2_lam_r1, cmap=current_cmap, edgecolor='none', alpha=a_val)
    ax3_lam.plot_surface(X1, X2, V1_lam_r2, cmap=current_cmap, edgecolor='none', alpha=a_val)
    ax4_lam.plot_surface(X1, X2, V2_lam_r2, cmap=current_cmap, edgecolor='none', alpha=a_val)
    
    # 创建图例代理
    proxy_patches_lam.append(mpatches.Patch(color=plt.get_cmap(current_cmap)(0.5), label=f'$\lambda={lam_pair}$'))

# 设置标题和标签
ax1_lam.set_title('Leader Value $V_1(x)$ - Regime 1\nComparison across $\lambda$', fontsize=14)
ax2_lam.set_title('Follower Value $V_2(x)$ - Regime 1\nComparison across $\lambda$', fontsize=14)
ax3_lam.set_title('Leader Value $V_1(x)$ - Regime 2\nComparison across $\lambda$', fontsize=14)
ax4_lam.set_title('Follower Value $V_2(x)$ - Regime 2\nComparison across $\lambda$', fontsize=14)

for ax in [ax1_lam, ax2_lam, ax3_lam, ax4_lam]:
    ax.set_xlabel('$x_1$', fontsize=12)
    ax.set_ylabel('$x_2$', fontsize=12)
    ax.set_zlabel('Value', fontsize=12)
    ax.legend(handles=proxy_patches_lam, loc='upper left', fontsize=10)

plt.tight_layout()
plt.show()

==> out_local_2.py <==
import numpy as np
import scipy.stats as stats
import matplotlib
import matplotlib.pyplot as plt
matplotlib.use('TkAgg')  # Use TkAgg backend for plotting

# Set random seed for reproducibility
np.random.seed(520)

# System parameters
A = 0.1
B1 = 2.0
B2 = 1.0
C = 0
D1 = 0
D2 = 0

# Performance index parameters
Q1 = 0.2
Q2 = 0.1
R1, R2 = 1.0, 1.0
theta1, theta2 = 0.6, 0.4
rho1, rho2 = 1.5, 1.6
lambda1, lambda2 = 0.01, 0.01

M = 1000  # Number of data points
# Initialize parameters
W1 = np.array([1, 1, 1])  # Weights for [x^2, x, 1]
W2 = np.array([1, 1, 1])  # Weights for [x^2, x, 1]
alpha = np.zeros(M)
gamma = np.zeros(M)
Sigma_pi = lambda1 / (2 * R1)
Sigma_gamma = lambda2 / (2 * R2)
epsilon = 1e-6


# Generate frequency parameters for probing noise
w1_freqs = np.random.uniform(-100, 100, size=100)
w2_freqs = np.random.uniform(-100, 100, size=100)

# Generate initial data points
dt = 0.05
X = []
x = 0.1  # Initial state (scalar)

for i in range(M):
    t = i * dt
    # Calculate probing noise
    e1 = 0.01 * np.sum([np.sin(w * t) * np.exp(-0.05 * t) for w in w1_freqs])
    e2 = 0.01 * np.sum([np.sin(w * t) * np.exp(-0.05 * t) for w in w2_freqs])

    # Generate control inputs
    u1 = np.random.normal(alpha[i] + e1, np.sqrt(Sigma_pi))
    u2 = np.random.normal(gamma[i] + e2, np.sqrt(Sigma_gamma))

    # Calculate state increment
    dx = (A * x + B1 * u1 + B2 * u2) * dt  # No noise terms since C, D1, D2 = 0
    x += dx
    X.append(x)

X = np.array(X)

# Helper functions
def phi(x):
    return np.array([x ** 2, x, 1])

def compute_grad_phi(x):
    return np.array([2 * x, 1, 0])

def compute_hessian_phi():
    return np.array([[2, 0, 0], [0, 0, 0], [0, 0, 0]])

# Lists to record the values
v1_values = []
v2_values = []
# 添加新的列表来记录每次迭代的点
v1_points = []  # 记录 (X[j], V1_final) 对
v2_points = []  # 记录 (X[j], V2_final) 对

# Main loop
converged = False
s = 0
max_iterations = 100
LAM2_s = np.zeros(M)
alpha_new = np.zeros(M)
gamma_new = np.zeros(M)
while not converged and s < max_iterations:
    # ================== Leader Update ==================
    # Step 2a: Compute LAM1 and LAM2
    d2V2_dx2 = W2[0] * compute_hessian_phi()[0, 0]  # Only x^2 term contributes
    matrix_term = 2 * R2  # D2 = 0

    # Compute LAM1_s
    LAM1_s = -2 * theta2 * R2 / matrix_term  # D1, D2 = 0

    # Compute LAM2_s (using the current state x_m)
    for idx, x_m in enumerate(X):
        dV2_dx_m = W2 @ compute_grad_phi(x_m)
        LAM2_s[idx] = -B2 * dV2_dx_m / matrix_term  # C, D2 = 0

    # Step 2b: Value function update
    xi1 = np.array([phi(x) for x in X]).T
    H1_list = []

    for idx, x_val in enumerate(X):
        alpha_this = alpha[idx]
        gamma_this = gamma[idx]
        term1 = Q1 * x_val ** 2
        term2 = R1 * (alpha_this + theta1 * gamma_this) ** 2 + R1 * Sigma_pi + (theta1 ** 2) * R1 * Sigma_gamma
        term3 = -lambda1 / 2 * (np.log(2 * np.pi * np.e) + np.log(Sigma_pi))
        dV1_dx = W1 @ compute_grad_phi(x_val)
        term4 = dV1_dx * (A * x_val + B1 * alpha_this + B2 * gamma_this)
        H1 = term1 + term2 + term3 + term4
        H1_list.append(H1)

    chi1 = np.array(H1_list) / rho1
    W1_new = np.linalg.pinv(xi1 @ xi1.T) @ xi1 @ chi1  # Use pseudoinverse for stability

    # Step 2c: Policy update
    d2V1_new_dx2 = W1_new[0] * compute_hessian_phi()[0, 0]
    Sigma_pi_new = lambda1 / (2 * R1)  # D1 = 0

    
    for idx, x_m in enumerate(X):
        dV1_dx_m = W1_new @ compute_grad_phi(x_m)
        numerator = (B1 * dV1_dx_m +
                     LAM1_s * B2 * dV1_dx_m +
                     (2 * theta1 * R1 + 2 * theta1 ** 2 * R1 * LAM1_s) * LAM2_s[idx])
        denominator1 = 2 * R1 + 2 * theta1 * R1 * LAM1_s + 2 * theta1 ** 2 * R1 * LAM1_s ** 2
        alpha_new[idx] = -numerator / denominator1

    # ================== Follower Update ==================
    # Step 3a: Value function update
    xi2 = np.array([phi(x) for x in X]).T
    H2_list = []

    for idx, x_val in enumerate(X):
        alpha_this = alpha_new[idx]
        gamma_this = gamma[idx]
        term1 = Q2 * x_val ** 2
        term2 = R2 * (gamma_this + theta2 * alpha_this) ** 2 + R2 * Sigma_gamma + (theta2 ** 2) * R2 * Sigma_pi
        term3 = -lambda2 / 2 * (np.log(2 * np.pi * np.e) + np.log(Sigma_gamma))
        dV2_dx = W2 @ compute_grad_phi(x_val)
        term4 = dV2_dx * (A * x_val + B1 * alpha_this + B2 * gamma_this)
        H2 = term1 + term2 + term3 + term4
        H2_list.append(H2)

    chi2 = np.array(H2_list) / rho2
    W2_new = np.linalg.pinv(xi2 @ xi2.T) @ xi2 @ chi2  # Use pseudoinverse for stability

    # Step 3b: Policy update
    d2V2_new_dx2 = W2_new[0] * compute_hessian_phi()[0, 0]
    Sigma_gamma_new = lambda2 / (2 * R2)  # D2 = 0

    denominator4 = -2 * R2
    denominator5 = 2 * theta2 * R2

    for idx, x_m in enumerate(X):
        dV2_dx_m = W2_new @ compute_grad_phi(x_m)
        denominator6 = B2 * dV2_dx_m
        gamma_new[idx] = (denominator5 * alpha_new[idx] + denominator6) / denominator4

    # Check convergence
    V1_diff = np.linalg.norm(W1_new - W1)
    V2_diff = np.linalg.norm(W2_new - W2)

    if V1_diff < epsilon and V2_diff < epsilon:
        converged = True
    else:
        W1 = W1_new
        W2 = W2_new
        alpha = alpha_new
        gamma = gamma_new
        Sigma_pi = Sigma_pi_new
        Sigma_gamma = Sigma_gamma_new
        s += 1


# 输出结果
print("收敛于迭代次数:", s)
print("最优策略:")
print("领导者策略: N(alpha vector, {:.4f})".format(Sigma_pi))
print("alpha:", alpha)
print("追随者策略: N(gamma vector, {:.4f})".format(Sigma_gamma))
print("gamma:", gamma)
print("值函数参数:")
print("W1:", W1)
print("W2:", W2)
# After convergence, compute final value functions for all states
v1_points = [(x, W1 @ phi(x)) for x in X]
v2_points = [(x, W2 @ phi(x)) for x in X]

# 提取X和Y坐标
v1_x = [point[0] for point in v1_points]
v1_y = [point[1] for point in v1_points]
v2_x = [point[0] for point in v2_points]
v2_y = [point[1] for point in v2_points]

# 对比值函数
def V1_cl(x):
    return 0.1143037 * x**2

def V2_cl(x):
    return 0.0479209 * x**2

# 生成x范围用于绘制对比曲线
x_range = np.linspace(min(min(v1_x), min(v2_x)), max(max(v1_x), max(v2_x)), 100)
v1_cl_y = [V1_cl(x) for x in x_range]
v2_cl_y = [V2_cl(x) for x in x_range]

# 绘制图像，包含散点图和对比曲线
plt.figure(figsize=(8, 5))

# 绘制散点
plt.scatter(v1_x, v1_y, label='Leader Iteration $V_1(x)$', 
           color='blue', alpha=0.6, s=20)
plt.scatter(v2_x, v2_y, label='Follower Iteration $V_2(x)$', 
           color='red', alpha=0.6, s=20)

# 绘制对比曲线
plt.plot(x_range, v1_cl_y, label='Leader $V_1^{cl}(x) = 0.1143037x^2$', 
         color='darkblue', linewidth=3, linestyle='--')
plt.plot(x_range, v2_cl_y, label='Follower $V_2^{cl}(x) = 0.0479209x^2$', 
         color='darkred', linewidth=3, linestyle='--')

plt.xlabel('State x', fontsize=14)
plt.ylabel('Value Function', fontsize=14)
plt.legend(fontsize=17, loc='best')
plt.grid(True, alpha=0.3)
plt.tight_layout()
plt.show()

# 计算误差
v1_errors = [abs(v1_y[i] - V1_cl(v1_x[i]))/V1_cl(v1_x[i]) for i in range(len(v1_x))]
v2_errors = [abs(v2_y[i] - V2_cl(v2_x[i]))/V2_cl(v1_x[i]) for i in range(len(v2_x))]

# 绘制误差图
plt.figure(figsize=(8, 5))
plt.scatter(v1_x, v1_errors, label='Leader Error_1', 
           color='blue', alpha=0.6, s=20)
plt.scatter(v2_x, v2_errors, label='Follower Error_2', 
           color='red', alpha=0.6, s=20)
plt.axhline(y=0, color='black', linestyle='-', alpha=0.3)  # 添加y=0参考线
plt.xlabel('State x')
plt.ylabel('Error')
plt.title('Value Function Errors')
plt.legend()
plt.grid(True)
plt.show()

# 计算并显示误差统计信息
print("\nError Statistics:")
print(f"Mean Error_1: {np.mean(v1_errors):.6f}, Std: {np.std(v1_errors):.6f}")
print(f"Mean Error_2: {np.mean(v2_errors):.6f}, Std: {np.std(v2_errors):.6f}")
